AutoEFT: Automated Operator Construction for Effective Field Theories

The program AutoEFT is described. It allows one to generate Effective Field Theories (EFTs) from a given set of fields and symmetries. Allowed fields include scalars, spinors, gauge bosons, and gravitons. The symmetries can be local or global Lie groups based on U(1) and SU(N). The mass dimension of the EFT is limited only by the available computing resources. The operators are stored in a compact, human and machine-readable format. Aside from the program itself, we provide input files for EFTs based on the Standard Model and a number of its extensions. These include additional particles and symmetries, EFTs with minimal flavor violation, and gravitons.

==> anc/README.md <==
# AutoEFT

Automated operator construction for effective field theories.

## Table of Contents
1. [Installation](#installation)
    1. [Requirements](#requirements)
    2. [Installing AutoEFT from PyPI](#installing-autoeft-from-pypi)
    3. [Installing AutoEFT from conda-forge](#installing-autoeft-from-conda-forge)
    4. [Building AutoEFT from Source Code](#building-autoeft-from-source-code)
2. [Usage](#usage)
    1. [Model Files](#model-files)
    2. [Basis Construction](#basis-construction)
    3. [Loading Operators](#loading-operators)
3. [License](#license)
4. [Authors](#authors)
5. [Package Structure](#package-structure)

## Installation
AutoEFT is available on the [Python Package Index (PyPI)](https://pypi.org/) and the [conda-forge](https://conda-forge.org/) channel.

### Requirements
- [Python](https://www.python.org/) >= 3.8
- [SageMath](https://www.sagemath.org/) >= 9.3
- [FORM](https://www.nikhef.nl/~form/) >= 4.3

#### Dependencies
- [NumPy](https://numpy.org/) >= 1.18
- [packaging](https://github.com/pypa/packaging) >= 17.1
- [pydantic](https://github.com/pydantic/pydantic) ~= 1.9
- [PyYAML](https://pyyaml.org/) >= 5.2
- [Rich](https://github.com/Textualize/rich) >= 12.3
- [SciPy](https://scipy.org/) >= 1.8
- [SemVer](https://github.com/python-semver/python-semver) >= 3.0

### Installing AutoEFT from PyPI
To install AutoEFT using `pip`, an already installed and running version of SageMath is required (see the [Sage Installation Guide](https://doc.sagemath.org/html/en/installation/index.html) and [Alternative Installation using PyPI](https://github.com/sagemath/sage/blob/develop/README.md#alternative-installation-using-pypi)).

To install *autoeft* and its dependencies, run:[^homebrew]
```shell
sage -pip install autoeft
```

[^homebrew]: On *macOS* using [Homebrew](https://brew.sh/), it may be necessary to precede this statement by `PYTHONEXECUTABLE=</path/to/sage>` with the proper path to the SageMath executable inserted.
In addition, it may be necessary to add the path to SageMath’s executables to the `$PATH` environment variable.

### Installing AutoEFT from conda-forge
To install *autoeft* and its dependencies, run:
- with [conda](https://conda.io/):
```shell
conda install autoeft -c conda-forge
```

- with [mamba](https://github.com/mamba-org/mamba):
```shell
mamba install autoeft
```

### Building AutoEFT from Source Code
To build the distribution packages, run:
```shell
git clone https://gitlab.com/auto_eft/autoeft.git autoeft
cd autoeft
python -m build
```

## Usage
Verify the installation by running:
```shell
autoeft --help
```
and
```shell
autoeft check
```

### Model Files
The *model file* defines the symmetry groups and field content of a low-energy theory in the [YAML](https://yaml.org/) format.
To produce a sample *model file*, run:
```shell
autoeft sample-model > sm.yml
```

To define a custom *model file*, it is recommended to produce a sample file using the `sample-model` sub-command and modify it according to the desired theory.

### Basis Construction
Operator bases are constructed using the `construct` (alias `c`) sub-command.
To show the help message, run:[^form-env]
```shell
autoeft construct --help
```

To construct an operator basis for a low-energy theory, pass a valid *model file* (see also [Model Files](#model-files)) and *mass dimension* to the command.
For example, to construct the dimension 6 SMEFT operator basis, run:
```shell
autoeft construct sm.yml 6
# ...
# Constructing operator basis for SMEFT @ d=6
# ...
```
This will create the output directory `efts/sm-eft/6/` in the current working directory, containing the file `stats.yml` and directory `basis/`.
A different output directory can be passed using the `--output` argument.

The file `stats.yml` summarizes the number of *families*, *types*, *terms*, and *operators* of a constructed basis.

The `basis/` directory contains the model (`model.json`) used to construct the basis and operator files in subdirectories of the form `<N>/<family>/<type>.yml`.

[^form-env]: *autoeft* needs to access `form` during the construction. If the *FORM* executable is not on the system `PATH`, the environment variable `AUTOEFT_PATH` can be set to specify a different path (multiple paths are separated by `:`).

### Loading Operators
Once a basis is constructed, the operator files can be processed further.
If you want to work with the operators inside SageMath, *autoeft* provides functionality to load the basis:
```py
from pathlib import Path

from autoeft.io.basis import BasisFile

basis_path = Path("efts/sm-eft/6/basis")
basis_file = BasisFile(basis_path)
model = basis_file.get_model()
basis = basis_file.get_basis()

print(model)
# SMEFT: Standard Model Effective Field Theory

LQQQ = basis[{"LL": 1, "QL": 3}]
print(LQQQ)
# LL (1) QL(3)

print(LQQQ.n_terms , LQQQ.n_operators , sep=" & ")
# 3 & 57
```

## License
MIT

## Authors
- Robert V. Harlander (RWTH Aachen University)
- Magnus C. Schaaf (RWTH Aachen University)

## Package Structure
```
autoeft
├── base
│   ├── basis.py
│   ├── classifications.py
│   ├── groups.py
│   ├── model.py
│   ├── representations.py
│   └── tensors.py
├── cli.py
├── combinatorics
│   ├── generators.py
│   ├── symmetric_group.py
│   └── young.py
├── construction
│   ├── invariants.py
│   ├── main.py
│   ├── permutation_symmetries.py
│   └── symmetrizers.py
├── exceptions.py
├── form
│   └── contract.py
├── io
│   ├── basis.py
│   ├── check.py
│   └── count.py
├── tex
│   └── main.py
└── utils.py
```
---

